How to view an MCMC simulation as a permutation, with applications to parallel simulation and improved importance sampling

Consider a Markov chain defined on a finite state space, X, that leaves invariant the uniform distribution on X, and whose transition probabilities are integer multiples of 1/Q, for some integer Q. I show how a simulation of n transitions of this chain starting at x_0 can be viewed as applying a random permutation on the space XxU, where U={0,1,...,Q-1}, to the start state (x_0,u_0), with u_0 drawn uniformly from U. This result can be applied to a non-uniform distribution with probabilities that are integer multiples of 1/P, for some integer P, by representing it as the marginal distribution for X from the uniform distribution on a suitably-defined subset of XxY, where Y={0,1,...,P-1}. By letting Q, P, and the cardinality of X go to infinity, this result can be generalized to non-rational probabilities and to continuous state spaces, with permutations on a finite space replaced by volume-preserving one-to-one maps from a continuous space to itself. These constructions can be efficiently implemented for chains commonly used in Markov chain Monte Carlo (MCMC) simulations. I present two applications in this context - simulation of K realizations of a chain from K initial states, but with transitions defined by a single stream of random numbers, as may be efficient with a vector processor or multiple processors, and use of MCMC to improve an importance sampling distribution that already has substantial overlap with the distribution of interest. I also discuss the implications of this "permutation MCMC" method regarding the role of randomness in MCMC simulation, and the potential use of non-random and quasi-random numbers.

==> anc/README <==
These are the R programs used for the following paper:

  Neal, R. M. (2012) ``How to View an MCMC Simulation as a
    Permutation, with Applications to Parallel Simulation and Improved
    Importance Sampling'', Technical Report No. 1201, Dept. of Statistics,
    University of Toronto.

The files ising.r, trunc_norm.r, and istest.r contain the functions
in Appendixes E, F, and G of the paper.  

The file ising-script1.r does the Ising model runs in Section 5.
The file ising-script0.r does the long Ising model run.
The file norm-script1.r does the truncated normal runs in Section 5.
The file norm-script0.r does the long truncated normal run.

The file istest-script0.r generates the plot in Figure 4.
The file istest-script2.r generates the plots in Figure 5.
The files istest-script1a.r, istest-script1b.r, istest-script1c.r, 
and istest-script1d.r produced the results shown in Figure 6.

The file ising-script2.r does the Ising model runs in Section 7.
The files norm-script2.r and norm-script3.r do the truncated normal
runs in Section 7.

The runs in the paper were done on a SPARC system.


==> anc/ising-script0.r <==
source("ising.r")

ising_setup (n_rows=4, n_cols=5)

seed <- 7
n_chains <- 200
n_iters <- 5000

cat("\nStandard MCMC\n")
set.seed(seed)
res.s2 <- vec_ising (beta=0.4, "s", n_chains=n_chains, n_iters=n_iters)
energy_plot (res.s2)
title("Energy",cex.main=1.5)
mtext("Standard MCMC",side=2,padj=-3)
magnetization_plot (res.s2)
title("Magnetization",cex.main=1.5)


==> anc/ising-script1.r <==
source("ising.r")

ising_setup (n_rows=4, n_cols=5)
seed <- 1

n_chains <- 6
n_iters <- 250

postscript("ising1a.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

cat("\nStandard MCMC\n")
set.seed(seed)
res.s <- vec_ising (beta=0.4, "s", n_chains=n_chains, n_iters=n_iters)
energy_plot (res.s)
title("Energy",cex.main=1.5)
mtext("Standard MCMC",side=2,padj=-3)
magnetization_plot (res.s)
title("Magnetization",cex.main=1.5)
 
cat("\nCoupled MCMC\n")
set.seed(seed)
res.c <- vec_ising (beta=0.4, "c", n_chains=n_chains, n_iters=n_iters)
energy_plot (res.c)
mtext("Coupled MCMC",side=2,padj=-3)
magnetization_plot (res.c)

cat("\nPermutation MCMC\n")
set.seed(seed)
res.p <- vec_ising (beta=0.4, "p", n_chains=n_chains, n_iters=n_iters)
energy_plot (res.p)
mtext("Permuation MCMC",side=2,padj=-3)
magnetization_plot (res.p)

dev.off()

postscript("ising1b.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 100
n_iters <- 1000

cat("\nStandard MCMC\n")
set.seed(seed)
res.s2 <- vec_ising (beta=0.4, "s", n_chains=n_chains, n_iters=n_iters)
energy_plot (res.s2)
title("Energy",cex.main=1.5)
mtext("Standard MCMC",side=2,padj=-3)
magnetization_plot (res.s2)
title("Magnetization",cex.main=1.5)

cat("\nCoupled MCMC\n")
set.seed(seed)
res.c2 <- vec_ising (beta=0.4, "c", n_chains=n_chains, n_iters=n_iters)
energy_plot (res.c2)
mtext("Coupled MCMC",side=2,padj=-3)
magnetization_plot (res.c2)

cat("\nPermutation MCMC\n")
set.seed(seed)
res.p2 <- vec_ising (beta=0.4, "p", n_chains=n_chains, n_iters=n_iters)
energy_plot (res.p2)
mtext("Permutation MCMC",side=2,padj=-3)
magnetization_plot (res.p2)

dev.off()


==> anc/ising-script2.r <==
source("ising.r")

ising_setup (n_rows=4, n_cols=5)

seed <- 1
n_chains <- 100
n_iters <- 1000

postscript("ising2a.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

cat("\nRandom stream\n")
set.seed(seed)
res.1 <- vec_ising (beta=0.4, "p", n_chains=n_chains, n_iters=n_iters)
energy_plot (res.1)
mtext("Random stream",side=2,padj=-3)
title("Energy")
magnetization_plot (res.1)
title("Magnetization")

s <- c(0.2,0.6)
cat("\nRepeating",s,"\n")
set.seed(seed)
res.2 <- vec_ising (beta=0.4, "p", n_chains=n_chains, n_iters=n_iters, 
                    s=matrix(s,n_iters,n_spins))
energy_plot (res.2)
mtext("Repeating 0.2, 0.6",side=2,padj=-3)
magnetization_plot (res.2)

s <- 0.3
cat("\nRepeating",s,"\n")
set.seed(seed)
res.3 <- vec_ising (beta=0.4, "p", n_chains=n_chains, n_iters=n_iters, 
                    s=matrix(s,n_iters,n_spins))
energy_plot (res.3)
mtext("Repeating 0.3",side=2,padj=-3)
magnetization_plot (res.3)

dev.off()

seed <- 1
n_chains <- 100
n_iters <- 1000

postscript("ising2b.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

s <- c(0.213,0.631)
cat("\nRepeating",s,"\n")
set.seed(seed)
res.4 <- vec_ising (beta=0.4, "p", n_chains=n_chains, n_iters=n_iters, 
                    s=matrix(s,n_iters,n_spins))
energy_plot (res.4)
mtext("Repeating 0.213, 0.631",side=2,padj=-3)
magnetization_plot (res.4)

s <- 0.292
cat("\nRepeating",s,"\n")
set.seed(seed)
res.5 <- vec_ising (beta=0.4, "p", n_chains=n_chains, n_iters=n_iters, 
                    s=matrix(s,n_iters,n_spins))
energy_plot (res.5)
mtext("Repeating 0.292",side=2,padj=-3)
magnetization_plot (res.5)

s <- 0.237
cat("\nRepeating",s,"\n")
set.seed(seed)
res.6 <- vec_ising (beta=0.4, "p", n_chains=n_chains, n_iters=n_iters, 
                    s=matrix(s,n_iters,n_spins))
energy_plot (res.6)
mtext("Repeating 0.237",side=2,padj=-3)
magnetization_plot (res.6)

dev.off()


==> anc/ising-test.r <==
source("ising.r")

set.seed(6)

ising_setup(6,7)

n_chains <- 7
n_iters <- 12

states <- matrix (sample (c(-1,1), n_chains*n_spins, replace=TRUE), n_spins, n_chains)

u <- runif(n_chains)
yf <- runif(n_chains)

s <- matrix(runif(n_iters*n_spins),n_iters,n_spins)
#s <- matrix(0.317314589,n_iters,n_spins)

rf <- vec_ising (0.4, "p", n_chains, n_iters, states, u, yf, s, rev=FALSE)

rb <- vec_ising (0.4, "p", n_chains, n_iters, 
                  attr(rf,"end_states"), attr(rf,"end_u"), attr(rf,"end_yf"), s, rev=TRUE)

cat ("Checks:", max(abs(states-attr(rb,"end_states"))), 
                max(abs(u-attr(rb,"end_u"))),
                max(abs(yf-attr(rb,"end_yf"))),"\n")

r5f <- cbind (states[,5], rf[,5,])
r5b <- cbind (rb[,5,n_iters:1], attr(rf,"end_states")[,5])

w <- 6

umatwf <- c(u[w], t(attr(rf,"umat")[,,w]))
umatwb <- c(t(attr(rb,"umat")[n_iters:1,,w]), attr(rf,"end_u")[w])

yfmatwf <- c(yf[w], t(attr(rf,"yfmat")[,,w]))
yfmatwb <- c(t(attr(rb,"yfmat")[n_iters:1,,w]), attr(rf,"end_yf")[w])

tmatwf <- c(0, t(attr(rf,"tmat")[,,w]))
tmatwb <- c(t(attr(rb,"tmat")[n_iters:1,,w]), 0)


==> anc/ising.r <==
# SETUP FOR ISING MODEL.  Stores information in global variables for later use.

ising_setup <- function (n_rows, n_cols)
{ n_rows <<- n_rows; n_cols <<- n_cols; n_spins <<- n_rows * n_cols; n_neighbors <<- 4
  neighbor <<- matrix (NA, n_spins, n_neighbors)
  for (j in 1:n_spins)
  { neighbor[j,1] <<- if (j%%n_rows==0) j-(n_rows-1) else j+1
    neighbor[j,2] <<- if (j%%n_rows==1) j+(n_rows-1) else j-1
    neighbor[j,3] <<- if ((j-1)%/%n_rows==n_cols-1) j-n_rows*(n_cols-1) else j+n_rows
    neighbor[j,4] <<- if ((j-1)%/%n_rows==0) j+n_rows*(n_cols-1) else j-n_rows
  }
}

# VECTORIZED MCMC FOR ISING MODEL.  Method is "s" for standard simulation with multiple
# random streams, "c" for coupled simulation with a single stream, and "p" for permuation
# MCMC with a single stream.  Initial values for states, u, and yf (y divided by pi) can be
# specified, or left to be generated randomly.  The "random" numbers can be supplied via the
# s argument (of dimensions n_iters by n_spins), and are otherwise set here using runif.  
# If the rev argument is TRUE, the reverse map is applied.  The value returned is an array 
# of states at all iterations, with attributes giving end values of states, u, and yf.

vec_ising <- function (beta, method, n_chains, n_iters, states=NULL, u=NULL, yf=NULL, 
                       s=NULL, rev=FALSE)
{ if (is.null(states))
    states <- matrix (sample (c(-1,1), n_chains*n_spins, replace=TRUE), n_spins, n_chains)
  if (is.null(u) && method=="p") u <- runif (n_chains)
  if (is.null(yf) && method=="p") yf <- runif (n_chains) 
  if (is.null(s) && (method=="p" || method=="c"))
    s <- matrix(runif(n_iters*n_spins),n_iters,n_spins)

  if (rev) s <- s[n_iters:1,,drop=FALSE]

  results <- array(dim=c(n_spins,n_chains,n_iters))

  for (i in 1:n_iters)
  { for (j in { if (rev) n_spins:1 else 1:n_spins })
    { 
      if (method=="p" && rev) u <- (u - s[i,j]) %% 1    # Take s from u first for reverse map

      neighbor_sum <- rep(0,n_chains)
      for (k in 1:n_neighbors) neighbor_sum <- neighbor_sum + states[neighbor[j,k],]

      if (method=="s") u <- runif(n_chains)
      if (method=="c") u <- s[i,j]
      if (method=="p") old_spin01 <- states[j,] == 1    # Old values of spins in 0/1 form

      p0 <- 1 / (1 + exp(2*beta*neighbor_sum))          # Probabilities of setting spin to 0
      spin01 <- p0 <= u                                 # New values of spins in 0/1 form
      states[j,] <- 2*spin01 - 1                        # New values of spins in -1/+1 form

      if (method=="p")
      { t <- spin01*(1-p0) + (1-spin01)*p0              # Probabilities of new spin values
        old_t <- old_spin01*(1-p0) + (1-old_spin01)*p0  # Probabilities of old spin values 
        old_yf <- yf
        yf <- (u - p0*spin01) / t                       # New yf (equal to y/pi) from eq (23)
        u <- p0*old_spin01 + old_t*old_yf               # New u (except for + s) from eq (24) 
        if (!rev) u <- (u + s[i,j]) %% 1                # Add s to u last for non-reverse map
      }
    }
    results[,,i] <- states
  }

  structure (results, end_states=states, end_u=u, end_yf=yf)
}

# COMPUTE THE ENERGY OF A SPIN CONFIGURATION.

ising_energy <- function (spins)
{ energy <- 0
  for (j in 1:n_spins) energy <- energy - spins[j] * sum(spins[neighbor[j,]])
  energy / 2  # Divide by two because each term in the energy was added twice above
}

# PLOT THE ENERGY ALONG ALL CHAINS.

energy_plot <- function (res)
{ n_chains <- dim(res)[2]; n_iters <- dim(res)[3]

  E <- matrix(NA,n_iters,n_chains)
  for (i in 1:n_iters) for (k in 1:n_chains) E[i,k] <- ising_energy(res[,k,i])
  E_bar <- colMeans(E)

  cat ("Energy: mean ",round(mean(E_bar),3), " +- ",round(sd(E_bar)/sqrt(n_chains),3),
       "\n",sep="")

  plot (c(1,n_iters), c(-2*n_spins, 2*n_spins), type="n", xlab="Iteration", ylab="")
  for (k in 1:n_chains) points (E[,k], col=k, pch=20)
}

# PLOT THE MAGNETIZATION (SUM OF SPINS) ALONG ALL CHAINS.

magnetization_plot <- function (res)
{ n_chains <- dim(res)[2]; n_iters <- dim(res)[3]

  M <- matrix(NA,n_iters,n_chains)
  for (i in 1:n_iters) for (k in 1:n_chains) M[i,k] <- sum(res[,k,i])
  M_bar <- colMeans(M); M_abs_bar <- colMeans(abs(M))

  cat ("Magnetization, mean ",round(mean(M_bar),3), " +- ",round(sd(M_bar)/sqrt(n_chains),3),
       ", mean abs ",round(mean(M_abs_bar),3), " +- ",round(sd(M_abs_bar)/sqrt(n_chains),3),
       "\n",sep="")

  plot (c(1,n_iters), c(-n_spins, n_spins), type="n", xlab="Iteration", ylab="")
  for (k in 1:n_chains) points (apply(res[,k,],2,sum), col=k, pch=20)
}


==> anc/istest-script0.r <==
source("istest.r")

n_points <- 500

postscript("istest0.ps",pointsize=10,horizontal=FALSE,width=7.1,height=2.6)
par (mfrow=c(1,4), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

set.seed(11)
x1 <- rnorm(n_points,0,1)
x2 <- rnorm(n_points,x1^2-1,1)

n1a <- rnorm(n_points,1,0.3)
n2a <- rnorm(n_points,0,0.3)
plot(rbind(x1,n1a),rbind(x2,n2a),pch=".",col=rep(c("black","red"),n_points),
     lab=c(3,5,7), xlim=c(-3,4),ylim=c(-3.5,6.5),xlab="",ylab="")
title("mean 1, 0 & std dev 0.3, 0.3")

n1b <- rnorm(n_points,1,1)
n2b <- rnorm(n_points,0,1)
plot(rbind(x1,n1b),rbind(x2,n2b),pch=".",col=rep(c("black","red"),n_points),
     lab=c(3,5,7), xlim=c(-3,4),ylim=c(-3.5,6.5),xlab="",ylab="")
title("mean 1, 0 & std dev 1, 1")

n1c <- rnorm(n_points,1,3)
n2c <- rnorm(n_points,0,3)
plot(rbind(x1,n1c),rbind(x2,n2c),pch=".",col=rep(c("black","red"),n_points),
     lab=c(3,5,7), xlim=c(-3,4),ylim=c(-3.5,6.5),xlab="",ylab="")
title("mean 1, 0 & std dev 3, 3")

n1d <- rnorm(n_points,0,0.3)
n2d <- rnorm(n_points,4,0.3)
plot(rbind(x1,n1d),rbind(x2,n2d),pch=".",col=rep(c("black","red"),n_points),
     lab=c(3,5,7), xlim=c(-3,4),ylim=c(-3.5,6.5),xlab="",ylab="")
title("mean 0, 4 & std dev 0.3, 0.3")

dev.off()


==> anc/istest-script1a.r <==
source("istest.r")

n_points <- 2000

set.seed(11)
x1 <- rnorm(n_points,0,1)
x2 <- rnorm(n_points,x1^2-1,1)

cat("\nINITIAL DISTRIBUTION WITH MEAN 1, 0 AND STD DEV 0.3, 0.3:\n\n")

sizes <- c(0, 20, 100, 500)
seeds <- c(1, 2, 3)

postscript("istest1a.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(length(sizes),length(seeds)), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

for (M in sizes)
{ for (seed in seeds)
  { set.seed(seed)
    cat("\n\nDoing",M,"transitions, using",seed,"for seed:\n")
    r <- istest_met_is (n_points, M, mu=c(1,0), sd=0.3, proposal_sd=4)
    is_analysis(r$w,r$beta)
    plot(rbind(x1,r$beta[,1]),rbind(x2,r$beta[,2]),pch=".",
      col=rep(c("black","red"),n_points),
      xlim=c(-3,4),ylim=c(-3.5,6.5),xlab="",ylab="")
    title(paste(M,"transitions, seed",seed))
  }
}

dev.off()


==> anc/istest-script1b.r <==
source("istest.r")

n_points <- 2000

set.seed(11)
x1 <- rnorm(n_points,0,1)
x2 <- rnorm(n_points,x1^2-1,1)

cat("\nINITIAL DISTRIBUTION WITH MEAN 1, 0 AND STD DEV 1, 1:\n\n")

sizes <- c(0, 20, 100, 500)
seeds <- c(1, 2, 3)

postscript("istest1b.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(length(sizes),length(seeds)), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

for (M in sizes)
{ for (seed in seeds)
  { set.seed(seed)
    cat("\n\nDoing",M,"transitions, using",seed,"for seed:\n")
    r <- istest_met_is (n_points, M, mu=c(1,0), sd=1, proposal_sd=4)
    is_analysis(r$w,r$beta)
    plot(rbind(x1,r$beta[,1]),rbind(x2,r$beta[,2]),pch=".",
      col=rep(c("black","red"),n_points),
      xlim=c(-3,4),ylim=c(-3.5,6.5),xlab="",ylab="")
    title(paste(M,"transitions, seed",seed))
  }
}

dev.off()


==> anc/istest-script1c.r <==
source("istest.r")

n_points <- 2000

set.seed(11)
x1 <- rnorm(n_points,0,1)
x2 <- rnorm(n_points,x1^2-1,1)

cat("\nINITIAL DISTRIBUTION WITH MEAN 1, 0 AND STD DEV 3, 3:\n\n")

sizes <- c(0, 20, 100, 500)
seeds <- c(1, 2, 3)

postscript("istest1c.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(length(sizes),length(seeds)), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

for (M in sizes)
{ for (seed in seeds)
  { set.seed(seed)
    cat("\n\nDoing",M,"transitions, using",seed,"for seed:\n")
    r <- istest_met_is (n_points, M, mu=c(1,0), sd=3, proposal_sd=4)
    is_analysis(r$w,r$beta)
    plot(rbind(x1,r$beta[,1]),rbind(x2,r$beta[,2]),pch=".",
      col=rep(c("black","red"),n_points),
      xlim=c(-3,4),ylim=c(-3.5,6.5),xlab="",ylab="")
    title(paste(M,"transitions, seed",seed))
  }
}

dev.off()


==> anc/istest-script1d.r <==
source("istest.r")

n_points <- 2000

set.seed(11)
x1 <- rnorm(n_points,0,1)
x2 <- rnorm(n_points,x1^2-1,1)

cat("\nINITIAL DISTRIBUTION WITH MEAN 0, 4 AND STD DEV 0.3, 0.3:\n\n")

sizes <- c(0, 20, 100, 500)
seeds <- c(1, 2, 3)

postscript("istest1d.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(length(sizes),length(seeds)), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

for (M in sizes)
{ for (seed in seeds)
  { set.seed(seed)
    cat("\n\nDoing",M,"transitions, using",seed,"for seed:\n")
    r <- istest_met_is (n_points, M, mu=c(0,4), sd=0.3, proposal_sd=4)
    is_analysis(r$w,r$beta)
    plot(rbind(x1,r$beta[,1]),rbind(x2,r$beta[,2]),pch=".",
      col=rep(c("black","red"),n_points),
      xlim=c(-3,4),ylim=c(-3.5,6.5),xlab="",ylab="")
    title(paste(M,"transitions, seed",seed))
  }
}

dev.off()


==> anc/istest-script2.r <==
source("istest.r")

n_points <- 500

set.seed(11)
x1 <- rnorm(n_points,0,1)
x2 <- rnorm(n_points,x1^2-1,1)

postscript("istest2a.ps",pointsize=10,horizontal=FALSE,width=7.1,height=2.6)
par (mfrow=c(1,4), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

cat("\nINITIAL DISTRIBUTION WITH MEAN 1, 0 AND STD DEV 0.3, 0.3:\n\n")

seeds <- c(1, 2, 3, 4)
M <- 10

for (seed in seeds)
{ set.seed(seed)
  cat("\n\nDoing",M,"transitions, using",seed,"for seed:\n")
  r <- istest_met_is (n_points, M, mu=c(1,0), sd=0.3, proposal_sd=4)
  is_analysis(r$w,r$beta)
  plot(rbind(x1,r$beta[,1]),rbind(x2,r$beta[,2]),pch=".",lab=c(3,5,7),
    col=rep(c("black","red"),n_points),
    xlim=c(-3,4),ylim=c(-3.5,6.5),xlab="",ylab="")
  title(paste("mean (1,0), sd 0.3, seed",seed))
}

dev.off()

postscript("istest2b.ps",pointsize=10,horizontal=FALSE,width=7.1,height=2.6)
par (mfrow=c(1,4), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

cat("\nINITIAL DISTRIBUTION WITH MEAN 0, 4 AND STD DEV 0.3, 0.3:\n\n")

seeds <- c(1, 2, 3, 4)
M <- 10

for (seed in seeds)
{ set.seed(seed)
  cat("\n\nDoing",M,"transitions, using",seed,"for seed:\n")
  r <- istest_met_is (n_points, M, mu=c(0,4), sd=0.3, proposal_sd=4)
  is_analysis(r$w,r$beta)
  plot(rbind(x1,r$beta[,1]),rbind(x2,r$beta[,2]),pch=".",lab=c(3,5,7),
    col=rep(c("black","red"),n_points),
    xlim=c(-3,4),ylim=c(-3.5,6.5),xlab="",ylab="")
  title(paste("mean (0,4), sd 0.3, seed",seed))
}

dev.off()


==> anc/istest.r <==
# LOG PROBABILITY DENSITY FUNCTION FOR TEST DISTRIBUTION.

istest_log_density <- function (x) dnorm(x[1],0,1,log=TRUE) + dnorm(x[2],x[1]^2-1,1,log=TRUE)

# VECTORIZED PERMUTATION METROPOLIS FOR TEST DISTRIBUTION. Does random-walk Metropolis updates
# for both variables at once.  If delta is not supplied, it's normal with given proposal_sd.

vec_istest_met <- function (n_chains, n_iters, states=NULL, u=NULL, yf=NULL, 
                            s=NULL, delta=NULL, rev=FALSE, proposal_sd)
{ 
  if (is.null(states)) states <- matrix (rnorm(n_chains*2,0,1), 2, n_chains)
  if (is.null(u))      u <- runif(n_chains)
  if (is.null(yf))     yf <- runif(n_chains)
  if (is.null(s))      s <- runif(n_iters)
  if (is.null(delta))  delta <- matrix(rnorm(n_iters*2,0,proposal_sd),n_iters,2)
  if (rev) { s <- s[n_iters:1]; delta <- delta[n_iters:1,,drop=FALSE] }

  results <- array(dim=c(2,n_chains,n_iters))

  for (i in 1:n_iters)
  { 
    if (rev) u <- (u - s[i]) %% 1

    proposal <- t (t(states+delta[i,]) * (u<1/2) + t(states-delta[i,]) * (u>=1/2))
    a <- (2*u) %% 1
    ar <- exp (apply(proposal,2,istest_log_density) - apply(states,2,istest_log_density))
    ap <- pmin(1,ar)
    accept <- (a < ap)
    states <- t (accept*t(proposal) + (1-accept)*t(states))
    u[accept] <- ((u<1/2)/2 + pmin(1,1/ar)*yf/2)[accept]
    yf[accept] <- (a/ap)[accept]

    if (!rev) u <- (u + s[i]) %% 1

    results[,,i] <- states
  }

  structure (results, end_states=states, end_u=u, end_yf=yf)
}

# METROPOLIS IMPORTANCE SAMPLING FOR TEST DISTRIBUTION.  N is number of points, M is the
# maximum number of transitons, mu and sd are for the normal start state distribution, and 
# proposal_sd is for the normal random-walk Metropolis proposals.

istest_met_is <- function (N, M, mu, sd, proposal_sd)
{
  pr <- rep(NA,M+1); w <- rep(NA,N); beta <- matrix (NA,N,2); states <- matrix(NA,2,M+1)
  s <- runif(M); delta <- matrix (rnorm(M*2,0,proposal_sd), M, 2)
  
  for (i in 1:N)
  { 
    k <- sample(0:M,1)                   # Pick number of transitions from start to end state

    states[,k+1] <- rnorm(2,mu,sd)       # Random start state
    u <- runif(1); yf <- runif(1)        # Random start values for u and yf

    if (k<M)                             # Do a forward simulation from the start state on
      states[,(k+2):(M+1)] <- 
        vec_istest_met (1, M-k, cbind(states[,k+1]), u, yf,
                        s=s[(k+1):M], delta=delta[(k+1):M,,drop=FALSE], rev=FALSE) [,1,]

    if (k>0)                             # Do a reverse simulation before the start state
      states[,1:k] <- 
        vec_istest_met (1, k, cbind(states[,k+1]), u, yf,
                        s=s[1:k], delta=delta[1:k,,drop=FALSE], rev=TRUE) [,1,]

    beta[i,] <- states[,M+1]             # Importance sampling point is the end state

    for (k in 0:M)                       
      pr[k+1] <- sum(dnorm(states[,k+1],mu,sd,log=TRUE)) -      # Compute log probabilities 
                     istest_log_density(states[,k+1])           #   of possible start states
    w[i] <- - (max(pr) + log(sum(exp(pr-max(pr)))) - log(M+1))  # Log importance weight =
  }                                                             #   - log average probability

  list (w=w, beta=beta)
}

# ANALYSE IMPORTANCE SAMPLING OUTPUT.  Takes as arguments a vector of log weights and a
# matrix of beta values.  Prints various estimates with standard errors.

is_analysis <- function (w, beta)
{
  N <- length(w)
  mx <- max(w)
  w <- exp (w-mx)

  cat ("\nEstimated log normalizing constant:", round(mx+log(mean(w)),3), 
       "+-", round(sd(w)/sqrt(N)/mean(w),3), "\n\n")

  w <- w / mean(w)

  z <- sum(w)
  ave <- colSums(w*beta) / z
  ave_sq <- colSums(w*beta^2) / z

  cat ("Adjusted sample size:", N, "/", 1+var(w), "=", N/(1+var(w)), "\n\n")

  beta_offset <- t (t(beta) - ave)
  ave_se <- sqrt (colSums((w*beta_offset)^2) / N^2)
  beta_sq_offset <- t (t(beta^2) - ave_sq)
  ave_sq_se <- sqrt (colSums((w*beta_sq_offset)^2) / N^2)

  print(cbind (ave=ave, se=ave_se, ave_sq=ave_sq, sq_se=ave_sq_se))
}



==> anc/norm-script0.r <==
source("trunc_norm.r")

rho <- 0.95
lower <- c(-1,-1.5)
upper <- c(2.5,2)

seed <- 1
n_chains <- 200
n_iters <- 20000

cat("\nStandard Gibbs Sampling\n")
set.seed(seed)
res.gs <- vec_trunc_normal_gibbs ("s", n_chains, n_iters)
print(estimates(res.gs))


==> anc/norm-script1.r <==
source("trunc_norm.r")

rho <- 0.95
lower <- c(-1,-1.5)
upper <- c(2.5,2)

postscript("norm1a.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 6
n_iters <- 250

cat("\nStandard Gibbs Sampling\n")
set.seed(seed)
res.gs <- vec_trunc_normal_gibbs ("s", n_chains, n_iters)
bi_plot(res.gs)
title("Plot of x1 vs. x2",cex.main=1.5)
mtext("Standard Gibbs Sampling",side=2,padj=-3)
uni_plot(res.gs,1)
title("Trace plot of x1",cex.main=1.5)
print(estimates(res.gs))

cat("\nCoupled Gibbs Sampling\n")
set.seed(seed)
res.gc <- vec_trunc_normal_gibbs ("c", n_chains, n_iters)
bi_plot(res.gc)
mtext("Coupled Gibbs Sampling",side=2,padj=-3)
uni_plot(res.gc,1)
print(estimates(res.gc))

cat("\nPermutation Gibbs Sampling\n")
set.seed(seed)
res.gp <- vec_trunc_normal_gibbs ("p", n_chains, n_iters)
bi_plot(res.gp)
mtext("Permutation Gibbs Sampling",side=2,padj=-3)
uni_plot(res.gp,1)
print(estimates(res.gp))

dev.off()

postscript("norm1b.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 6
n_iters <- 250

cat("\nStandard Metropolis\n")
set.seed(seed)
res.ms <- vec_trunc_normal_met ("s", n_chains, n_iters)
bi_plot(res.ms)
title("Plot of x1 vs. x2",cex.main=1.5)
mtext("Standard Metropolis",side=2,padj=-3)
uni_plot(res.ms,1)
title("Trace plot of x1",cex.main=1.5)
print(estimates(res.ms))

cat("\nCoupled Metropolis\n")
set.seed(seed)
res.mc <- vec_trunc_normal_met ("c", n_chains, n_iters)
bi_plot(res.mc)
mtext("Coupled Metropolis",side=2,padj=-3)
uni_plot(res.mc,1)
print(estimates(res.mc))

cat("\nPermutation Metropolis\n")
set.seed(seed)
res.mp <- vec_trunc_normal_met ("p", n_chains, n_iters)
bi_plot(res.mp)
mtext("Permutation Metropolis",side=2,padj=-3)
uni_plot(res.mp,1)
print(estimates(res.mp))

dev.off()

postscript("norm1c.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 100
n_iters <- 1000

cat("\nStandard Gibbs Sampling\n")
set.seed(seed)
res.gs <- vec_trunc_normal_gibbs ("s", n_chains, n_iters)
bi_plot(res.gs)
uni_plot(res.gs,1)
print(estimates(res.gs))

cat("\nCoupled Gibbs Sampling\n")
set.seed(seed)
res.gc <- vec_trunc_normal_gibbs ("c", n_chains, n_iters)
bi_plot(res.gc)
uni_plot(res.gc,1)
print(estimates(res.gc))

cat("\nPermutation Gibbs Sampling\n")
set.seed(seed)
res.gp <- vec_trunc_normal_gibbs ("p", n_chains, n_iters)
bi_plot(res.gp)
uni_plot(res.gp,1)
print(estimates(res.gp))

dev.off()

postscript("norm1d.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 100
n_iters <- 1000

cat("\nStandard Metropolis\n")
set.seed(seed)
res.ms <- vec_trunc_normal_met ("s", n_chains, n_iters)
bi_plot(res.ms)
uni_plot(res.ms,1)
print(estimates(res.ms))

cat("\nCoupled Metropolis\n")
set.seed(seed)
res.mc <- vec_trunc_normal_met ("c", n_chains, n_iters)
bi_plot(res.mc)
uni_plot(res.mc,1)
print(estimates(res.mc))

cat("\nPermutation Metropolis\n")
set.seed(seed)
res.mp <- vec_trunc_normal_met ("p", n_chains, n_iters)
bi_plot(res.mp)
uni_plot(res.mp,1)
print(estimates(res.mp))

dev.off()


==> anc/norm-script2.r <==
source("trunc_norm.r")

rho <- 0.95
lower <- c(-1,-1.5)
upper <- c(2.5,2)

postscript("norm2a.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 6
n_iters <- 250

cat("\nGibbs Sampling, Random Stream\n")
set.seed(seed)
res.g1 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters)
bi_plot(res.g1)
title("Plot of x1 vs. x2",cex.main=1.5)
mtext("Gibbs Sampling, Random stream",side=2,padj=-3)
uni_plot(res.g1,1)
title("Trace plot of x1",cex.main=1.5)
print(estimates(res.g1))

s <- c (0.231, 0.452)
cat("\nGibbs Sampling, Repeating s =",s,"\n")
set.seed(seed)
res.g2 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters, s = matrix(s,n_iters,2))
bi_plot(res.g2)
mtext("Gibbs Sampling, Repeating 0.231, 0.452",side=2,padj=-3)
uni_plot(res.g2,1)
print(estimates(res.g2))

s <- 0.211
cat("\nGibbs Sampling, Repeating s =",s,"\n")
set.seed(seed)
res.g3 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters, s = matrix(s,n_iters,2))
bi_plot(res.g3)
mtext("Gibbs Sampling, Repeating 0.211",side=2,padj=-3)
uni_plot(res.g3,1)
print(estimates(res.g3))

dev.off()

postscript("norm2b.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 6
n_iters <- 250

cat("\nMetropolis, Random stream\n")
set.seed(seed)
res.m1 <- vec_trunc_normal_met ("p", n_chains, n_iters)
bi_plot(res.m1)
title("Plot of x1 vs. x2",cex.main=1.5)
mtext("Metropolis, Random stream",side=2,padj=-3)
uni_plot(res.m1,1)
title("Trace plot of x1",cex.main=1.5)
print(estimates(res.m1))

s <- c (0.231, 0.452); delta <- c (0.6572, 0.2031, 0.0377, 0.8103)
cat("\nMetropolis, Repeating s =",s," delta =",delta,"\n")
set.seed(seed)
res.m2 <- vec_trunc_normal_met ("p", n_chains, n_iters,
            s = matrix(s,n_iters,2), delta=matrix(delta,n_iters,2))
bi_plot(res.m2)
mtext("Metropolis, Repeating 0.231, 0.452",side=2,padj=-3)
uni_plot(res.m2,1)
print(estimates(res.m2))

set.seed(seed)
s <- c(0.211, 0.707); delta <- sample(seq(0,1,length=2*n_iters))
cat("\nMetropolis, Repeating s =",s," delta = sample seq\n")
set.seed(seed)
res.m3 <- vec_trunc_normal_met ("p", n_chains, n_iters,
            s = matrix(s,n_iters,2), delta=matrix(delta,n_iters,2))
bi_plot(res.m3)
mtext("Metropolis, Repeating 0.211, 0.707",side=2,padj=-3)
uni_plot(res.m3,1)
print(estimates(res.m3))

dev.off()

postscript("norm2c.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 100
n_iters <- 1000

cat("\nGibbs Sampling, Random Stream\n")
set.seed(seed)
res.g1 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters)
bi_plot(res.g1)
title("Plot of x1 vs. x2",cex.main=1.5)
mtext("Gibbs Sampling, Random stream",side=2,padj=-3)
uni_plot(res.g1,1)
title("Trace plot of x1",cex.main=1.5)
print(estimates(res.g1))

s <- c (0.231, 0.452)
cat("\nGibbs Sampling, Repeating s =",s,"\n")
set.seed(seed)
res.g2 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters, s = matrix(s,n_iters,2))
bi_plot(res.g2)
mtext("Gibbs Sampling, Repeating 0.231, 0.452",side=2,padj=-3)
uni_plot(res.g2,1)
print(estimates(res.g2))

s <- 0.211
cat("\nGibbs Sampling, Repeating s =",s,"\n")
set.seed(seed)
res.g3 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters, s = matrix(s,n_iters,2))
bi_plot(res.g3)
mtext("Gibbs Sampling, Repeating 0.211",side=2,padj=-3)
uni_plot(res.g3,1)
print(estimates(res.g3))

dev.off()

postscript("norm2d.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 100
n_iters <- 1000

cat("\nMetropolis, Random stream\n")
set.seed(seed)
res.m1 <- vec_trunc_normal_met ("p", n_chains, n_iters)
bi_plot(res.m1)
title("Plot of x1 vs. x2",cex.main=1.5)
mtext("Metropolis, Random stream",side=2,padj=-3)
uni_plot(res.m1,1)
title("Trace plot of x1",cex.main=1.5)
print(estimates(res.m1))

s <- c (0.231, 0.452); delta <- c (0.6572, 0.2031, 0.0377, 0.8103)
cat("\nMetropolis, Repeating s =",s," delta =",delta,"\n")
set.seed(seed)
res.m2 <- vec_trunc_normal_met ("p", n_chains, n_iters,
            s = matrix(s,n_iters,2), delta=matrix(delta,n_iters,2))
bi_plot(res.m2)
mtext("Metropolis, Repeating 0.231, 0.452",side=2,padj=-3)
uni_plot(res.m2,1)
print(estimates(res.m2))

set.seed(seed)
s <- c(0.211, 0.707); delta <- sample(seq(0,1,length=2*n_iters))
cat("\nMetropolis, Repeating s =",s," delta = sample seq\n")
set.seed(seed)
res.m3 <- vec_trunc_normal_met ("p", n_chains, n_iters,
            s = matrix(s,n_iters,2), delta=matrix(delta,n_iters,2))
bi_plot(res.m3)
mtext("Metropolis, Repeating 0.211, 0.707",side=2,padj=-3)
uni_plot(res.m3,1)
print(estimates(res.m3))

dev.off()


==> anc/norm-script3.r <==
source("trunc_norm.r")

rho <- 0.95
lower <- c(-1,-1.5)
upper <- c(2.5,2)

postscript("norm3a.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 6
n_iters <- 250

s <- 0
cat("\nGibbs Sampling, Repeating s =",s,"\n")
set.seed(seed)
res.g1 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters, s = matrix(s,n_iters,2))
bi_plot(res.g1)
title("Plot of x1 vs. x2",cex.main=1.5)
mtext("Gibbs Sampling, Repeating s = 0",side=2,padj=-3)
uni_plot(res.g1,1)
title("Trace plot of x1",cex.main=1.5)
print(estimates(res.g1))

s <- 0.017
cat("\nGibbs Sampling, Repeating s =",s,"\n")
set.seed(seed)
res.g3 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters, s = matrix(s,n_iters,2))
bi_plot(res.g3)
mtext("Gibbs Sampling, Repeating 0.017",side=2,padj=-3)
uni_plot(res.g3,1)
print(estimates(res.g3))

s <- 0.211
cat("\nGibbs Sampling, Repeating s =",s,"\n")
set.seed(seed)
res.g3 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters, s = matrix(s,n_iters,2))
bi_plot(res.g3)
mtext("Gibbs Sampling, Repeating 0.211",side=2,padj=-3)
uni_plot(res.g3,1)
print(estimates(res.g3))

dev.off()

postscript("norm3b.ps",pointsize=10,horizontal=FALSE,width=6,height=8.5)
par (mfrow=c(3,2), mar=c(3.3,3.9,2,1), mgp=c(1.9,0.7,0))

seed <- 1
n_chains <- 100
n_iters <- 1000

s <- 0.017
cat("\nGibbs Sampling, Repeating s =",s,"\n")
set.seed(seed)
res.g1 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters, s = matrix(s,n_iters,2))
bi_plot(res.g1)
title("Plot of x1 vs. x2",cex.main=1.5)
mtext("Gibbs Sampling, Repeating s = 0.017",side=2,padj=-3)
uni_plot(res.g1,1)
title("Trace plot of x1",cex.main=1.5)
print(estimates(res.g1))

s <- 0
cat("\nGibbs Sampling, Repeating s =",s,"\n")
set.seed(seed)
res.g2 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters, s = matrix(s,n_iters,2))
bi_plot(res.g2)
mtext("Gibbs Sampling, Repeating 0",side=2,padj=-3)
uni_plot(res.g2,1)
print(estimates(res.g2))

s <- 0.211
cat("\nGibbs Sampling, Repeating s =",s,"\n")
set.seed(seed)
res.g3 <- vec_trunc_normal_gibbs ("p", n_chains, n_iters, s = matrix(s,n_iters,2))
bi_plot(res.g3)
mtext("Gibbs Sampling, Repeating 0.211",side=2,padj=-3)
uni_plot(res.g3,1)
print(estimates(res.g3))

dev.off()


==> anc/trunc_norm.r <==
# VECTORIZED GIBSS SAMPLING FOR TRUNCATED NORMAL MODEL.  Method is "s" for standard simulation
# "c" for coupled simulation, and "p" for permuation MCMC.  Initial values and the random 
# stream can be specified, or left to be generated randomly.  If the rev argument is TRUE, 
# the map is reversed.  The value returned is an array of states at all iterations, with 
# attributes giving end values of states and u.  Uses global rho, lower, and upper variables.

vec_trunc_normal_gibbs <- function (method, n_chains, n_iters, states=NULL, u=NULL,
                                    s=NULL, rev=FALSE) 
{ if (is.null(states)) 
  { states <- matrix (NA, 2, n_chains)
    for (j in 1:2) states[j,] <- runif(n_chains, lower[j], upper[j])
  }
  if (is.null(u) && method=="p") u <- runif (n_chains)
  if (is.null(s) && (method=="p" || method=="c")) s <- matrix(runif(2*n_iters),n_iters,2)
  if (rev) s <- s[n_iters:1,,drop=FALSE]

  results <- array(dim=c(2,n_chains,n_iters))

  for (i in 1:n_iters)
  { for (j in { if (rev) 2:1 else 1:2 })
    { if (method=="p" && rev) u <- (u - s[i,j]) %% 1
      if (method=="s") u <- runif(n_chains)
      if (method=="c") u <- s[i,j]
      if (method=="p") old <- states[j,]
      cond_sd <- sqrt(1-rho^2); cond_mean <- rho * states[3-j,]
      ql <- pnorm (lower[j], cond_mean, cond_sd); qu <- pnorm (upper[j], cond_mean, cond_sd)
      states[j,] <- # max & min below not usually needed - just in case of numerical issue
        pmax (lower[j], pmin (upper[j], qnorm (ql + (qu-ql)*u, cond_mean, cond_sd)))
      if (method=="p") 
      { u <- (pnorm(old,cond_mean,cond_sd) - ql) / (qu-ql)
        if (!rev) u <- (u + s[i,j]) %% 1
      }
    }
    results[,,i] <- states
  }
  structure (results, end_states=states, end_u=u)
}

# VECTORIZED METROPOLIS SAMPLING FOR TRUNCATED NORMAL MODEL.  Arguments are as above, but 
# with no "rev" argument, an extra optional "yf" argument, and an extra optional "delta" 
# argument that specifies random-walk proposal offsets for each variable update.

vec_trunc_normal_met <- function (method, n_chains, n_iters, states=NULL, u=NULL, yf=NULL,
                                  s=NULL, delta=NULL)
{ if (is.null(states)) 
  { states <- matrix (NA, 2, n_chains)
    for (j in 1:2) states[j,] <- runif(n_chains, lower[j], upper[j])
  }
  if (is.null(u) && method=="p") u <- runif (n_chains)
  if (is.null(yf) && method=="p") yf <- runif(n_chains)
  if (is.null(s) && (method=="p" || method=="c")) s <- matrix(runif(2*n_iters),n_iters,2)
  if (is.null(delta)) delta <- matrix(runif(2*n_iters,0,1),n_iters,2)

  results <- array(dim=c(2,n_chains,n_iters))

  for (i in 1:n_iters)
  { for (j in 1:2)
    { if (method=="s") u <- runif(n_chains)
      if (method=="c") u <- s[i,j]
      old <- states[j,]
      cond_sd <- sqrt(1-rho^2); cond_mean <- rho * states[3-j,]
      proposal <- (states[j,]+delta[i,j]) * (u<1/2) + (states[j,]-delta[i,j]) * (u>=1/2)
      a <- (2*u) %% 1
      ar <- dnorm(proposal,cond_mean,cond_sd) / dnorm(old,cond_mean,cond_sd)
      ap <- (proposal >= lower[j]) * (proposal <= upper[j]) * pmin(1,ar)
      accept <- (a < ap)
      states[j,] <- accept*proposal + (1-accept)*old
      if (method=="p") 
      { u[accept] <- ((u<1/2)/2 + pmin(1,1/ar)*yf/2)[accept]; yf[accept] <- (a/ap)[accept]
        u <- (u + s[i,j]) %% 1
      }
    }
    results[,,i] <- states
  }
  results
}

# PLOT X1 VERSUS X2 FOR SIMULATIONS. 

bi_plot <- function (res, from=11, xlim=c(lower[1],upper[1]), ylim=c(lower[2],upper[2]))
{ n_chains <- dim(res)[2]; n_iters <= dim(res)[3]
  plot (c(), type="n", xlab="x1", ylab="x2", xlim=xlim, ylim=ylim)
  for (k in 1:n_chains) points (res[1,k,from:n_iters], res[2,k,from:n_iters], pch=20, col=k)
}

# PLOT X1 OR X2 VERSUS ITERATION NUMBER FOR SIMULATIONS.

uni_plot <- function (res, j, ylim=c(lower[j],upper[j]))
{ n_chains <- dim(res)[2]; n_iters <- dim(res)[3]
  plot (c(),type="n",xlab="Iteration",ylab=paste("x",j,sep=""),xlim=c(1,n_iters),ylim=ylim)
  for (k in 1:n_chains) points (res[j,k,], pch=20, col=k)
}

# FIND MEAN ESTIMATES AND STANDARD ERRORS FROM SIMULATIONS.  

estimates <- function (res, from=11)
{ n_chains <- dim(res)[2]; n_iters <- dim(res)[3]
  ave <- ave_sq <- matrix(NA,2,n_chains)
  for (k in 1:n_chains) 
  { ave[,k] <- rowMeans(res[,k,from:n_iters]);
    ave_sq[,k] <- rowMeans(res[,k,from:n_iters]^2) 
  }
  round (cbind (ave=apply(ave,1,mean),       se=apply(ave,1,sd)/sqrt(n_chains), 
                ave_sq=apply(ave_sq,1,mean), se_sq=apply(ave_sq,1,sd)/sqrt(n_chains)), 4)
}

